Rank-decreasing transductions

We propose to study transformations on graphs, and more generally structures, by looking at how the cut-rank (as introduced by Oum) of subsets is affected when going from the input structure to the output structure. We consider transformations in which the underlying sets are the same for both the input and output, and so the cut-ranks of subsets can be easily compared. The purpose of this paper is to give a characterisation of logically defined transductions that is expressed in purely structural terms, without referring to logic: transformations which decrease the cut-rank, in the asymptotic sense, are exactly those that can be defined in monadic second-order logic. This characterisation assumes that the transduction has inputs of bounded treewidth; we also show that the characterisation fails in the absence of any assumptions.

==> python.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "8eb786c2-6e81-40df-b637-f22bce449526",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def elimlines(mat):\n",
    "    n=len(mat)\n",
    "    rep=[]\n",
    "    for i in range(n):\n",
    "        if mat[i] not in mat[i+1:]:\n",
    "            rep.append(mat[i])\n",
    "    return rep\n",
    "\n",
    "def elim(mat):\n",
    "    mat = elimlines(mat)\n",
    "    mat = transpose(mat)\n",
    "    mat = elimlines(mat)\n",
    "    mat = transpose(mat)\n",
    "    return mat\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "94a96724-da72-4707-8f44-2f9509b1384f",
   "metadata": {},
   "source": [
    "# Multiplication matrices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "8976b206-42ca-4575-90e9-7aa0b9306761",
   "metadata": {},
   "outputs": [],
   "source": [
    "def multMat(L,C,comp):\n",
    "    m = []\n",
    "    for x in L:\n",
    "        l = []\n",
    "        for y in C:\n",
    "            l += [comp(x,y)]\n",
    "        m += [l]\n",
    "    return m\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "1b0ee462-3cf3-498b-b892-f6ee388cef1e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def transpose(mat):\n",
    "    retval = []\n",
    "    lines = len(mat[0])\n",
    "    for i in range(0,lines):\n",
    "        l = []\n",
    "        for x in mat:\n",
    "            l += [x[i]]\n",
    "        retval += [l]\n",
    "    return retval\n",
    "        \n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "121c18f6-332e-4aec-9c6c-6410fce47768",
   "metadata": {},
   "source": [
    "# Matrices in Z3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "260f4262-de4b-4e0a-afb6-ef1b35d7120c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def compose3(x,y):\n",
    "    return (x+y) % 3\n",
    "\n",
    "mat3 = multMat([0,1,2],[0,1,2],compose3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "07a2cfc6-86e7-4a43-adc5-26576ada2172",
   "metadata": {},
   "source": [
    "# Kronecker products of matrices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "3a96e1d6-d8f2-4ffd-b40d-ff0944db6540",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "a kronecker product\n",
      "[[(2, 3, 0, 1), (1, 2, 0, 3), (0, 2, 3, 1), (0, 1, 2, 3)], [(3, 1, 0, 2), (2, 3, 0, 1), (0, 3, 1, 2), (0, 2, 3, 1)], [(3, 0, 2, 1), (2, 0, 1, 3), (2, 3, 0, 1), (1, 2, 0, 3)], [(1, 0, 3, 2), (3, 0, 2, 1), (3, 1, 0, 2), (2, 3, 0, 1)]]\n"
     ]
    }
   ],
   "source": [
    "\n",
    "\n",
    "def kron(mat1,mat2,comp):\n",
    "    m = []\n",
    "    for l1 in mat1:\n",
    "        for l2 in mat2:\n",
    "            l = []\n",
    "            for x1 in l1:\n",
    "                for x2 in l2:\n",
    "                  l += [comp(x1,x2)]  \n",
    "            m += [l]\n",
    "    return elim(m)\n",
    "\n",
    "\n",
    "print(\"a kronecker product\")\n",
    "print(kron(mat,mat,compose))  \n",
    "\n",
    "\n",
    "def kronPower(mat, comp, n):\n",
    "    m = mat\n",
    "    while n > 1:\n",
    "        m = kron(m, mat,comp)\n",
    "        n -= 1\n",
    "    return m\n",
    "\n",
    "    \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "bc026cfb-037c-411c-890d-5e3ee81931a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "from IPython.display import display, HTML\n",
    "\n",
    "\n",
    "def matHTML (mat) : \n",
    "    retval = '<table border=\"1\">'\n",
    "    for l in mat: \n",
    "        retval += '<tr>'\n",
    "        for x in l:\n",
    "            retval += '<td>'\n",
    "            retval += str(x)\n",
    "            retval += '</td>'\n",
    "        retval += '</tr>'\n",
    "    retval +='</table>'\n",
    "    return retval\n",
    "\n",
    "def displayMat (mat) :\n",
    "    display(HTML(matHTML(mat)))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "f53a529f-6a33-4e5f-ba2c-184ae18606dc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table border=\"1\"><tr><td>(2, 3, 0, 1)</td><td>(1, 2, 0, 3)</td><td>(0, 2, 3, 1)</td><td>(0, 1, 2, 3)</td></tr><tr><td>(3, 1, 0, 2)</td><td>(2, 3, 0, 1)</td><td>(0, 3, 1, 2)</td><td>(0, 2, 3, 1)</td></tr><tr><td>(3, 0, 2, 1)</td><td>(2, 0, 1, 3)</td><td>(2, 3, 0, 1)</td><td>(1, 2, 0, 3)</td></tr><tr><td>(1, 0, 3, 2)</td><td>(3, 0, 2, 1)</td><td>(3, 1, 0, 2)</td><td>(2, 3, 0, 1)</td></tr></table>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "m =  kronPower(mat,compose,2)\n",
    "displayMat(m)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c111f8fc-700b-472c-b053-9f5d3e0baa55",
   "metadata": {},
   "source": [
    "# Semigroup S4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "7d945721-b61c-406b-bf53-81258412ef24",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "b.abar.c is (1, 2, 3, 0)\n",
      "c.abar.b is (1, 2, 3, 0)\n",
      "a.b is (1, 2, 0, 3)\n",
      "b.a is (0, 2, 3, 1)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<table border=\"1\"><tr><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td></tr><tr><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td></tr><tr><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td></tr><tr><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td></tr><tr><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td></tr><tr><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td></tr><tr><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td></tr><tr><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td></tr><tr><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td></tr><tr><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td></tr><tr><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td></tr><tr><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td></tr><tr><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td></tr><tr><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td></tr><tr><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td></tr><tr><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td></tr><tr><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td></tr><tr><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td></tr><tr><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td></tr><tr><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td></tr><tr><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td></tr><tr><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td></tr><tr><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td></tr><tr><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td></tr><tr><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td></tr><tr><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td></tr><tr><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td></tr><tr><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td></tr><tr><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td></tr><tr><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(0, 2, 1, 3)</td><td>(0, 1, 3, 2)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td></tr><tr><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(0, 3, 2, 1)</td><td>(0, 2, 1, 3)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td></tr><tr><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(1, 0, 2, 3)</td><td>(3, 0, 1, 2)</td><td>(3, 1, 2, 0)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td><td>(3, 1, 2, 0)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(3, 0, 1, 2)</td><td>(2, 0, 3, 1)</td><td>(0, 1, 3, 2)</td><td>(0, 3, 2, 1)</td><td>(1, 3, 0, 2)</td><td>(3, 2, 0, 1)</td><td>(2, 1, 0, 3)</td><td>(1, 3, 0, 2)</td><td>(2, 3, 1, 0)</td><td>(1, 2, 3, 0)</td></tr></table>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# we should represent elements as tuples rather than lists, this way we can make sets of elements\n",
    "\n",
    "\n",
    "a=(1,2,3,0)\n",
    "c=(2,3,1,0)\n",
    "abar=(3,0,1,2)\n",
    "b=(3,1,2,0)\n",
    "\n",
    "def compose(x,y):\n",
    "    return(tuple([y[x[i]] for i in range(len(x))]))\n",
    "\n",
    "\n",
    "b_abar = compose(b,abar)\n",
    "b_abar_c = compose(b_abar,c)\n",
    "print('b.abar.c is '+str(b_abar_c))\n",
    "\n",
    "c_abar = compose(c,abar)\n",
    "c_abar_b = compose(c_abar,b)\n",
    "print('c.abar.b is '+str(c_abar_b))\n",
    "\n",
    "ab = compose(a,b)\n",
    "ba = compose(b,a)\n",
    "\n",
    "print('a.b is '+str(ab))\n",
    "print('b.a is '+str(ba))\n",
    "\n",
    "mat=[[a,b],[c,a]]\n",
    "displayMat(kronPower(mat,compose,5))\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "14b11af5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{(0, 2, 1), (1, 2, 0), (2, 1, 0), (2, 0, 1), (0, 1, 2), (1, 0, 2)}\n"
     ]
    }
   ],
   "source": [
    "\n",
    "def all_perm(n):\n",
    "    if n == 0:\n",
    "        return(set([tuple()]))\n",
    "    else:\n",
    "        prev=all_perm(n-1)\n",
    "        rep=set()\n",
    "        for perm in prev:\n",
    "            for i in range(n):\n",
    "                newperm=perm[:i] + tuple([n-1]) + perm[i:]\n",
    "                rep.add(newperm)\n",
    "    return(rep)\n",
    "\n",
    "print(all_perm(3))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "77d256b9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "set()\n"
     ]
    }
   ],
   "source": [
    "\n",
    "def powerset(s):\n",
    "    if(not s):\n",
    "        return(set(set()))\n",
    "    else:\n",
    "        t=s.pop()\n",
    "        prev=powerset(s)\n",
    "        return(prev.union({ss.add(t) for ss in prev}))\n",
    "\n",
    "all_sets = powerset(all_perm(3))\n",
    "\n",
    "print(all_sets)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "13e9eb7f",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "all_sets_cleaned = powerset(all_perm(3))\n",
    "\n",
    "def setequal(l1,l2):\n",
    "    return(all([x in l2 for x in l1]) and all([x in l1 for x in l2]))\n",
    "\n",
    "\n",
    "print(len(all_sets_cleaned))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "250ead49",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def commute(x,y):\n",
    "    return(compose(x,y)==compose(y,x))\n",
    "\n",
    "def finite_order(mat,thresh,comp):\n",
    "    curmat=mat.copy()\n",
    "    curmat=kronPower(mat,comp,thresh)\n",
    "    nextmat=kron(curmat, mat, comp)\n",
    "    return(len(nextmat) <= len(curmat))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "507690a9",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "i=0\n",
    "while i<len(all_sets_cleaned):\n",
    "    s=all_sets_cleaned[i]\n",
    "    for g in all_perm(4):\n",
    "        sg = [compose(x,g) for x in s]\n",
    "        for sp in all_sets_cleaned[i+1:]:\n",
    "            if setequal(sg,sp):\n",
    "                all_sets_cleaned.remove(sp)\n",
    "    print(i)\n",
    "    i+=1\n",
    "\n",
    "print(len(all_sets_cleaned))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "05457863-162e-48b1-8aab-007be76b4a19",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'displayMat' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m/Users/bojan/Documents/prace/transducer/linear definable tree decompositions/python.ipynb Cell 13\u001b[0m line \u001b[0;36m2\n\u001b[1;32m      <a href='vscode-notebook-cell:/Users/bojan/Documents/prace/transducer/linear%20definable%20tree%20decompositions/python.ipynb#X15sZmlsZQ%3D%3D?line=0'>1</a>\u001b[0m mat\u001b[39m=\u001b[39m[[a,b],[c,a]]\n\u001b[0;32m----> <a href='vscode-notebook-cell:/Users/bojan/Documents/prace/transducer/linear%20definable%20tree%20decompositions/python.ipynb#X15sZmlsZQ%3D%3D?line=1'>2</a>\u001b[0m displayMat(kronPower(mat,compose,\u001b[39m5\u001b[39m))\n",
      "\u001b[0;31mNameError\u001b[0m: name 'displayMat' is not defined"
     ]
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "1f9be61b-6d6d-49a5-b939-a9e658f13f27",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1, 2, 3, 4, 1)\n"
     ]
    }
   ],
   "source": [
    "l=(1,2,3,4)\n",
    "print(l+tuple([1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "c56a96b4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{1, 2, 3}\n",
      "1\n",
      "{2, 3}\n"
     ]
    }
   ],
   "source": [
    "s={1,2,3}\n",
    "print(s)\n",
    "t=s.pop()\n",
    "print(t)\n",
    "print(s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f44f7093",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

